Assisted Learning for Organizations with Limited Imbalanced Data

In the era of big data, many big organizations are integrating machine learning into their work pipelines to facilitate data analysis. However, the performance of their trained models is often restricted by limited and imbalanced data available to them. In this work, we develop an assisted learning framework for assisting organizations to improve their learning performance. The organizations have sufficient computation resources but are subject to stringent data-sharing and collaboration policies. Their limited imbalanced data often cause biased inference and sub-optimal decision-making. In assisted learning, an organizational learner purchases assistance service from an external service provider and aims to enhance its model performance within only a few assistance rounds. We develop effective stochastic training algorithms for both assisted deep learning and assisted reinforcement learning. Different from existing distributed algorithms that need to frequently transmit gradients or models, our framework allows the learner to only occasionally share information with the service provider, but still obtain a model that achieves near-oracle performance as if all the data were centralized.

==> figures/logisReg.py <==
# -*- coding: utf-8 -*-
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import matplotlib
matplotlib.use('TKAgg') # this command will enable ctrl+C quit in command line
# import matplotlib as mpl
import pandas as pd
import csv
from sklearn import preprocessing
import pickle
from sklearn.discriminant_analysis import LinearDiscriminantAnalysis
from sklearn.model_selection import KFold
from scipy import linalg
from sklearn.datasets import make_blobs
import sys
from sklearn.linear_model import LogisticRegression
font = {'size'   : 14}

matplotlib.rc('font', **font)

# gen data
d = 2+1 # constant term included 
n = 100
c = np.array([[-1,1], [1, -1]])
X, y = make_blobs(n_samples=n, centers=c, n_features=d, cluster_std=1.5, center_box=(-3, 3), random_state=7)
X_test, y_test = make_blobs(n_samples=10000, centers=c, n_features=d, cluster_std=1.5, center_box=(-3, 3))
#y = y[:, np.newaxis]
theta = np.zeros((d, 1))
# split into a and b
ind0, ind1 = np.where(y==0)[0], np.where(y==1)[0]
ratio = 0.1 # 90% 0 and 10% 1 for a
nratio = int(ratio * n / 2) 
inda = np.concatenate((ind0[nratio:], ind1[:nratio]), axis=0)
indb = np.concatenate((ind0[:nratio], ind1[nratio:]), axis=0)
Xa, ya = X[inda,:], y[inda]
Xb, yb = X[indb,:], y[indb]
Xa = np.c_[Xa, np.ones((Xa.shape[0], 1))] # add intercept term
Xb = np.c_[Xb, np.ones((Xb.shape[0], 1))]

def plot_clf(X, y, clf, coef=None):

	# added_coef: k x 3 for k additional snapshot coefficients

	# Plot the data and the classification with the decision boundary.
	xmin, xmax = -6, 6
	ymin, ymax = -7, 6
	xd = np.array([xmin, xmax])

	if coef is None:
		# Retrieve the model parameters.
		b = clf.intercept_[0]
		w1, w2 = clf.coef_.ravel()[0], clf.coef_.ravel()[1]
		# Calculate the intercept and gradient of the decision boundary.
		c = -b/w2
		m = -w1/w2

		yd = m*xd + c
		plt.plot(xd, yd, 'k', lw=1, ls='--', label='Decision Boundary')
		plt.fill_between(xd, yd, ymin, color='tab:orange', alpha=0.1)
		plt.fill_between(xd, yd, ymax, color='tab:blue', alpha=0.1)
		plt.plot(*X[y==0, :2].T, 'bo', markersize=3, alpha=1, label='Class A')
		plt.plot(*X[y==1, :2].T, '*', color='orange', markersize=6, alpha=1, label='Class B')
		plt.xlim(xmin, xmax)
		plt.ylim(ymin, ymax)
		plt.ylabel(r'$X_2$')
		plt.xlabel(r'$X_1$')
		plt.legend(loc='lower right')

	else:
		# print('coef', coef)
		b = coef[2]
		w1, w2 = coef[0], coef[1]
		# Calculate the intercept and gradient of the decision boundary.
		c = -b/w2
		m = -w1/w2
		yd = m*xd + c
		plt.plot(xd, yd, 'k', lw=1, ls='--')

	y_pred = X_test[:,:2].dot(np.array([w1,w2]))+b > 0
	# print(y_pred.astype(int))
	# sys.exit()
	print('accuracy: ', (y_pred.astype(int)==y_test).mean())

	# plt.show()

	return


def sigmoid(x):
    # Activation function used to map any real value between 0 and 1
    return 1 / (1 + np.exp(-x))


def net_input(theta, X):
    # Computes the weighted sum of inputs
    return np.dot(X, theta)


def probability(theta, X):
    # Returns the probability after passing through sigmoid
    return sigmoid(net_input(theta, X))


def cost_function(theta, X, y):
    # Computes the cost function for all the training samples
    total_cost = - np.sum(y * np.log(probability(theta, X)) + (1 - y) * np.log(
    	1 - probability(theta, X)))
    return total_cost


def gradient(theta, X, y):
    # Computes the gradient of the cost function at the point theta
    m = X.shape[0]
    return (1 / m) * np.dot(X.T, sigmoid(net_input(theta, X)) - y)


def loss_a(path, Xa, ya):

	if path.ndim == 1:
		return cost_function(path, Xa, ya)

	else:
		T = path.shape[0]
		return np.array([cost_function(path[i,:], Xa, ya) for i in range(T)])


def loss_b(path, Xb, yb):

	if path.ndim == 1:
		return cost_function(path, Xb, yb)

	else:
		T = path.shape[0]
		return np.array([cost_function(path[i,:], Xb, yb) for i in range(T)])


def init_a(path, Xa, ya, path_loss):

	# pick up the parameter with the smallest global loss
	loss = np.Inf
	i = 0

	for i in range(path.shape[0]):
		temp = loss_a(path[i,:], Xa, ya) + path_loss[i]

		if temp < loss:
			loss = temp
			param = np.copy(path[i,:])

	return param


def init_b(path, Xb, yb, path_loss):

	# pick up the parameter with the smallest global loss
	loss = np.Inf
	i = 0

	for i in range(path.shape[0]):
		temp = loss_a(path[i,:], Xb, yb) + path_loss[i]

		if temp < loss:
			loss = temp
			param = np.copy(path[i,:])

	return param


def update_a(param, eta, T):

	# update the param from its input value T times, with learning rate

	path, path_loss = np.zeros((T, d)), np.zeros(T)
	path[0,:] = np.copy(param)

	for t in range(T-1):
		path[t+1,:] = path[t,:] - eta * gradient(path[t,:], Xa, ya)

	path_loss = loss_a(path, Xa, ya)

	return path, path_loss


def update_b(param, eta, T):

	# update the param from its input value T times, with learning rate

	path, path_loss = np.zeros((T, d)), np.zeros(T)
	path[0,:] = np.copy(param)

	for t in range(T-1):
		path[t+1,:] = path[t,:] - eta * gradient(path[t,:], Xb, yb)

	path_loss = loss_b(path, Xb, yb)

	return path, path_loss


if __name__ == "__main__":

	# sys.exit()

	print('\n\n==New experiments==')

	# control panel
	I = 10 # round of assistance

	reduceRate = True
	if reduceRate:
		eta_a = 0.5 * np.power(0.9, np.arange(I)) # learning rate of A
		eta_b = 0.5 * np.power(0.9, np.arange(I)) # learning rate of B
	else:
		eta_a = np.ones(I)/2 # fixed rate
		eta_b = np.ones(I)/2

	loss_tot = np.zeros(I) # total loss at the beginning of each round
	T_a = 10 # num of iterations in A
	T_b = 10 # num of iterations in B
	path_a, path_b = np.zeros((T_a, d)), np.zeros((T_a, d)) # path of A's iterations (temp)
	path_loss_a, path_loss_b = np.zeros(T_a), np.zeros(T_b) # path of B's iterations (temp)
	a = np.zeros((I, d)) # init parameter of A
	b = np.zeros((I, d)) # init parameter of B
	
	# CONTROL EXPERIMENT
	a[0, :] = np.array([0, 0, 0]) # the algo needs an init parameter to kick off at the round 0 

	for i in range(I):

		# init A
		if i > 0:
			a[i,:] = init_a(path_b, Xa, ya, path_loss_b)
		print('init A', a[i])

		# record the current overall loss
		loss_tot[i] = loss_a(a[i,:], Xa, ya) + loss_b(a[i,:], Xb, yb)

		# update A
		path_a, path_loss_a = update_a(a[i,:], eta_a[i], T_a)
		print('path A', path_a)

		# init B
		b[i,:] = init_b(path_a, Xb, yb, path_loss_a)
		print('init B', b[i,:])

		# update B
		path_b, path_loss_b = update_b(b[i,:], eta_b[i], T_b)
		print('path B', path_b)

	# c = (a0+b0)/2
	# plt.figure(1)
	# loss_orac = loss_a(c) + loss_b(c)
	# plt.plot(np.arange(I), loss_tot, 'b')
	# plt.plot(np.arange(I), loss_orac * np.ones(I), 'r:')
	# plt.xlabel('Round of assistance')
	# plt.ylabel('Total loss at A\'s beginning')
	# # plt.ylim([0, 5])
	# plt.show()

	# plt.figure(figsize=(6, 6))
	# B = 1.5
	# plt.xlim([-B, B])
	# plt.ylim([-B, 0.5])
	# print(a)
	# plt.plot(a[0,0], a[0,1], 'ko', markersize=10, label='A\'s initial')
	# plt.plot(a[:,0], a[:,1], 'ko:', markersize=3, label='U\'s trajectory')
	# # plt.plot(b[:,0], b[:,1], 'ko-', markersize=3, label='B\'s traj')
	# plt.plot(a0[0], a0[1],'rx', markersize=10, label='A\'s local opt') 
	# plt.plot(b0[0], b0[1],'gx', markersize=10, label='B\'s local opt') 
	# plt.plot(c[0], c[1],'b*', markersize=10, label='Global opt')
	# plt.legend(loc='best') 
	# plt.grid(alpha=0.3)
	# plt.savefig('test.pdf', bbox_inches='tight')
	# plt.show()


	plt.figure(figsize=(12, 6))

	R, C = 1, 2
	plt.subplot(R,C,1)
	# A's local fit of logistic reg
	clf_a = LogisticRegression(random_state=0).fit(Xa, ya)
	plot_clf(Xa, ya, clf_a)

	# plt.subplot(R,C,2)
	plot_clf(Xa, ya, None, a[1,:])

	# sys.exit()
	# plt.subplot(R,C,3)
	plot_clf(Xa, ya, None, a[9,:])

	plt.subplot(R,C,2)
	# oracle fit of logistic reg
	clf = LogisticRegression(random_state=0).fit(X, y)
	# clf.predict(X[:2, :])
	plot_clf(X, y, clf)

	plt.tight_layout()
	plt.savefig('test2.pdf', bbox_inches='tight')
	plt.show()


==> figures/polyReg.py <==
# -*- coding: utf-8 -*-
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import matplotlib
matplotlib.use('TKAgg') # this command will enable ctrl+C quit in command line
# import matplotlib as mpl
import pandas as pd
import csv
from sklearn import preprocessing
import pickle
from sklearn.discriminant_analysis import LinearDiscriminantAnalysis
from sklearn.model_selection import KFold
from scipy import linalg
from sklearn.datasets import make_blobs
import sys
from sklearn.linear_model import LogisticRegression
from sklearn.linear_model import LinearRegression
font = {'size'   : 14}
matplotlib.rc('font', **font)

np.random.seed(8)

def genData(n, sd=1):
    ratio = 0.1 # 90% negative x and 10% positive x for a
    nratio = int(ratio * n / 2) 
    na, nb = int(n/2), n-int(n/2)
    Xa = np.zeros(na)
    mu, s = 1, 0.2 # bias
    Xa[:nratio] = mu + s * np.random.normal(size=nratio)
    Xa[nratio:] = -mu + s * np.random.normal(size=na-nratio)
    ya = Xa ** 2 + sd * np.random.normal(size=na)
    Xb = np.zeros(n-int(n/2))
    Xb[:nratio] = -mu + s * np.random.normal(size=nratio)
    Xb[nratio:] = mu + s * np.random.normal(size=nb-nratio)

    yb = 0.5 * Xa ** 2 + sd * np.random.normal(size=len(Xb))

    X = np.concatenate((Xa, Xb), axis=0)
    y = np.concatenate((ya, yb), axis=0)
    return X, y, Xa, ya, Xb, yb

def aug(X):
    XX = np.ones((X.shape[0], 3))
    XX[:,1], XX[:,2] = X, X**2
    return XX

# gen data: quadratic regression
d = 3 # constant term included 
n = 100
sd = 0.2
X, y, Xa, ya, Xb, yb = genData(n, sd)
X_test, y_test, _, _, _, _ = genData(10000, sd)

def plot_clf(X, y, coef, func_only=False):

    # Plot the data and the classification with the decision boundary.
    xmin, xmax = -2.5, 2.5
    ymin, ymax = -1.5, 4
    xd = np.arange(xmin+0.5, xmax-0.5, step=0.1)
    yd = coef[0] + coef[1] * xd + coef[2] * xd**2

    if func_only:
        plt.plot(xd, yd, 'k', lw=1, ls='--')
    else:
        plt.plot(xd, yd, 'k', lw=1, ls='--', label='Fitted function')
        plt.plot(X, y, 'bo', markersize=3, label='Observations')
        plt.xlim(xmin, xmax)
        plt.ylim(ymin, ymax)
        plt.ylabel(r'$Y$')
        plt.xlabel(r'$X$')
        plt.legend(loc='lower right')
    print('MSE: ', ((y_test - aug(X_test).dot(coef))**2).mean())
    print('value at xmin=-4: ', coef[0] + coef[1] * xmin + coef[2] * xmin**2)

    return


def cost_function(theta, X, y):
    # Computes the cost function for all the training samples
    total_cost = np.sum((y-theta[0]-theta[1]*X-theta[2]*X**2)**2)
    return total_cost


def gradient(theta, X, y):
    # Computes the gradient of the cost function at the point theta
    m = X.shape[0]
    res = -(2 / m) * (y-theta[0]-theta[1]*X-theta[2]*X**2).T.dot(aug(X))
    return res


def loss_a(path, Xa, ya):

    if path.ndim == 1:
        return cost_function(path, Xa, ya)

    else:
        T = path.shape[0]
        return np.array([cost_function(path[i,:], Xa, ya) for i in range(T)])


def loss_b(path, Xb, yb):

    if path.ndim == 1:
        return cost_function(path, Xb, yb)

    else:
        T = path.shape[0]
        return np.array([cost_function(path[i,:], Xb, yb) for i in range(T)])


def init_a(path, Xa, ya, path_loss):

    # pick up the parameter with the smallest global loss
    loss = np.Inf
    i = 0

    for i in range(path.shape[0]):
        temp = loss_a(path[i,:], Xa, ya) + path_loss[i]

        if temp < loss:
            loss = temp
            param = np.copy(path[i,:])

    return param


def init_b(path, Xb, yb, path_loss):

    # pick up the parameter with the smallest global loss
    loss = np.Inf
    i = 0

    for i in range(path.shape[0]):
        temp = loss_a(path[i,:], Xb, yb) + path_loss[i]

        if temp < loss:
            loss = temp
            param = np.copy(path[i,:])

    return param


def update_a(param, eta, T):

    # update the param from its input value T times, with learning rate

    path, path_loss = np.zeros((T, d)), np.zeros(T)
    path[0,:] = np.copy(param)

    for t in range(T-1):
        path[t+1,:] = path[t,:] - eta * gradient(path[t,:], Xa, ya)

    path_loss = loss_a(path, Xa, ya)

    return path, path_loss


def update_b(param, eta, T):

    # update the param from its input value T times, with learning rate

    path, path_loss = np.zeros((T, d)), np.zeros(T)
    path[0,:] = np.copy(param)

    for t in range(T-1):
        path[t+1,:] = path[t,:] - eta * gradient(path[t,:], Xb, yb)

    path_loss = loss_b(path, Xb, yb)

    return path, path_loss


if __name__ == "__main__":

    # sys.exit()

    print('\n\n==New experiments==')

    # control panel
    I = 10 # round of assistance

    reduceRate = True
    if reduceRate:
        eta_a = 0.5 * np.power(0.9, np.arange(I)) # learning rate of A
        eta_b = 0.5 * np.power(0.9, np.arange(I)) # learning rate of B
    else:
        eta_a = np.ones(I)/2 # fixed rate
        eta_b = np.ones(I)/2

    loss_tot = np.zeros(I) # total loss at the beginning of each round
    T_a = 10 # num of iterations in A
    T_b = 10 # num of iterations in B
    path_a, path_b = np.zeros((T_a, d)), np.zeros((T_a, d)) # path of A's iterations (temp)
    path_loss_a, path_loss_b = np.zeros(T_a), np.zeros(T_b) # path of B's iterations (temp)
    a = np.zeros((I, d)) # init parameter of A
    b = np.zeros((I, d)) # init parameter of B
    
    # CONTROL EXPERIMENT
    a[0, :] = np.array([0, 0, 0]) # the algo needs an init parameter to kick off at the round 0 

    for i in range(I):

        # init A
        if i > 0:
            a[i,:] = init_a(path_b, Xa, ya, path_loss_b)
        print('init A', a[i])

        # record the current overall loss
        loss_tot[i] = loss_a(a[i,:], Xa, ya) + loss_b(a[i,:], Xb, yb)

        # update A
        path_a, path_loss_a = update_a(a[i,:], eta_a[i], T_a)
        print('path A', path_a)

        # init B
        b[i,:] = init_b(path_a, Xb, yb, path_loss_a)
        print('init B', b[i,:])

        # update B
        path_b, path_loss_b = update_b(b[i,:], eta_b[i], T_b)
        print('path B', path_b)


    plt.figure(figsize=(12, 6))

    R, C = 1, 2
    plt.subplot(R,C,1)
    # A's local fit of reg
    reg = LinearRegression(fit_intercept=False).fit(aug(Xa), ya)
    print('reg.coef_', reg.coef_)
    plot_clf(Xa, ya, reg.coef_)

    # plt.subplot(R,C,2)
    plot_clf(Xa, ya, a[1,:], True)

    # sys.exit()
    # plt.subplot(R,C,3)
    plot_clf(Xa, ya, a[9,:], True)

    plt.subplot(R,C,2)
    # oracle fit of logistic reg
    reg = LinearRegression(fit_intercept=False).fit(aug(X), y)
    plot_clf(X, y, reg.coef_)

    plt.tight_layout()
    plt.savefig('test2.pdf', bbox_inches='tight')
    plt.show()


==> figures/quadReg.py <==
# -*- coding: utf-8 -*-
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import matplotlib
matplotlib.use('TKAgg') # this command will enable ctrl+C quit in command line
# import matplotlib as mpl
import pandas as pd
import csv
from sklearn import preprocessing
import pickle
from sklearn.discriminant_analysis import LinearDiscriminantAnalysis
from sklearn.model_selection import KFold
from scipy import linalg
font = {'size'   : 14}

matplotlib.rc('font', **font)

d = 2
a0 = np.array([-1, -1]) # A min
b0 = np.array([1, -1.25]) # B min -1.5


# Case study 1: following, not converge for fixed eta (stuck at 0.25,-0.75)! congerge otherwise!
# a0 = np.array([-1, -1]) # A min
# b0 = np.array([1, -1]) # B min


def loss_a(path):

	if path.ndim == 1:
		return np.sum((path-a0)**2)

	else:
		T = path.shape[0]
		return np.array([np.sum((path[i,:]-a0)**2) for i in range(T)])


def loss_b(path):

	if path.ndim == 1:
		return np.sum((path-b0)**2)

	else:
		T = path.shape[0]
		return np.array([np.sum((path[i,:]-b0)**2) for i in range(T)])


def init(loss_func, path, path_loss):

	# pick up the parameter with the smallest global loss
	loss = np.Inf
	i = 0

	for i in range(path.shape[0]):
		temp = loss_func(path[i,:]) + path_loss[i]

		if temp < loss:
			loss = temp
			param = np.copy(path[i,:])

	return param


def update_a(param, eta, T):

	# update the param from its input value T times, with learning rate

	path, path_loss = np.zeros((T, d)), np.zeros(T)
	path[0,:] = np.copy(param)

	for t in range(T-1):
		path[t+1,:] = path[t,:] - eta * (path[t,:]-a0)

	path_loss = loss_a(path)

	return path, path_loss


def update_b(param, eta, T):

	# update the param from its input value T times, with learning rate

	path, path_loss = np.zeros((T, d)), np.zeros(T)
	path[0,:] = np.copy(param)

	for t in range(T-1):
		path[t+1,:] = path[t,:] - eta * (path[t,:]-b0)

	path_loss = loss_b(path)

	return path, path_loss


if __name__ == "__main__":

	print('\n\n==New experiments==')

	# control panel
	I = 10 # round of assistance

	reduceRate = True
	if reduceRate:
		eta_a = 0.5 * np.power(0.9, np.arange(I)) # learning rate of A
		eta_b = 0.5 * np.power(0.9, np.arange(I)) # learning rate of B
	else:
		eta_a = np.ones(I)/2 # fixed rate
		eta_b = np.ones(I)/2

	loss_tot = np.zeros(I) # total loss at the beginning of each round
	T_a = 10 # num of iterations in A
	T_b = 10 # num of iterations in B
	path_a, path_b = np.zeros((T_a, d)), np.zeros((T_a, d)) # path of A's iterations (temp)
	path_loss_a, path_loss_b = np.zeros(T_a), np.zeros(T_b) # path of B's iterations (temp)
	a = np.zeros((I, d)) # init parameter of A
	b = np.zeros((I, d)) # init parameter of B
	
	# CONTROL EXPERIMENT
	a[0, :] = np.array([0, 0]) # the algo needs an init parameter to kick off at the round 0 

	for i in range(I):

		# init A
		if i > 0:
			a[i,:] = init(loss_a, path_b, path_loss_b)
		print('init A', a[i])

		# record the current overall loss
		loss_tot[i] = loss_a(a[i,:]) + loss_b(a[i,:])

		# update A
		path_a, path_loss_a = update_a(a[i,:], eta_a[i], T_a)
		print('path A', path_a)

		# init B
		b[i,:] = init(loss_b, path_a, path_loss_a)
		print('init B', b[i,:])

		# update B
		path_b, path_loss_b = update_b(b[i,:], eta_b[i], T_b)
		print('path B', path_b)

	c = (a0+b0)/2
	# plt.figure(1)
	# loss_orac = loss_a(c) + loss_b(c)
	# plt.plot(np.arange(I), loss_tot, 'b')
	# plt.plot(np.arange(I), loss_orac * np.ones(I), 'r:')
	# plt.xlabel('Round of assistance')
	# plt.ylabel('Total loss at A\'s beginning')
	# # plt.ylim([0, 5])
	# plt.show()

	plt.figure(figsize=(6, 6))
	B = 1.5
	plt.xlim([-B, B])
	plt.ylim([-B, 0.5])
	print(a)
	plt.plot(a[0,0], a[0,1], 'ko', markersize=10, label='A\'s initial')
	plt.plot(a[:,0], a[:,1], 'ko:', markersize=3, label='U\'s trajectory')
	# plt.plot(b[:,0], b[:,1], 'ko-', markersize=3, label='B\'s traj')
	plt.plot(a0[0], a0[1],'rx', markersize=10, label='A\'s local opt') 
	plt.plot(b0[0], b0[1],'gx', markersize=10, label='B\'s local opt') 
	plt.plot(c[0], c[1],'b*', markersize=10, label='Global opt')
	plt.legend(loc='best') 
	plt.grid(alpha=0.3)
	plt.savefig('test.pdf', bbox_inches='tight')
	plt.show()

